Full positivity bounds for anomalous quartic gauge couplings in SMEFT

Electroweak boson scattering at the LHC provides a crucial avenue for probing physics beyond the Standard Model, particularly regarding deviations in quartic gauge couplings. We derive the complete set of positivity bounds for the $22$ dimension-$8$ anomalous quartic gauge coupling (aQGC) coefficients within the Standard Model Effective Field Theory (SMEFT). Moving beyond previous studies limited to transverse vector bosons, our analysis incorporates all electroweak boson modes, explicitly constructing the extremal rays (ERs) of the positivity cone through a group theoretic framework. We utilize two independent methods--direct construction and Casimir operator analysis--to determine these rays, addressing complexities such as parity-violating operators and continuous parameter degeneracies. Our results indicate that the positivity bounds impose severe constraints, restricting the physically viable parameter space to approximately $0.05255\%$ of the naive total space. Furthermore, we derive linear analytical bounds for various operator combinations and provide an easy-to-use Python package, {\tt SMEFTaQGC}, which implements algorithms to numerically verify positivity and compute the optimized positivity bounds for general aQGC configurations.

==> anc/SMEFTaQGC/ConeAnalysis.py <==
from .cone import ER, N, dim, Center, Centerdim6
from scipy.optimize import linprog, minimize
import numpy as np


def CheckPositivity(WC,dim6=False):
    """ Check whether the input vector WC lies within the cone.
    :    Args:        WC: 22-components input vector
    :    Returns:         +1 if the input vector lies within the cone; otherwise, return -1.
    """
    if len(WC) != 23:
        print(f"Dimension of input vector is NOT correct!" )
    else:
        if dim6:
            cW3 = WC[-1]
        else:
            cW3 = 0
        FM0, FM1, FM2, FM3, FM4, FM5, FM7, FM8, FM9, FS0, FS1, FS2, FT0, FT1, FT2, FT3, FT4, FT5, FT6, FT7, FT8, FT9 = WC[:-1]
        vector = [FM0, FM1, FM2, FM3, FM4, FM5, FM7, FM8, FM9, FS0, FS1, FS2, FT0, FT1, FT2, FT3, FT4, FT5, FT6, FT7, FT8, FT9, -9*cW3**2, 0, 0, 0, 0, 0, 0] 
        c = [0]*len(ER)
        bound = [(0,None)]*len(ER)
        count = 0
        result = linprog(c, A_eq = np.array(ER).transpose(), b_eq = vector, bounds = bound, method = 'highs')


        if result.success:
            count = 1
            return count
        else:
            count = -1
            return count


def FeasibleDirection(WC,dim6=False):
    """ Find a feasible direction if the input vector lies outside the cone.
    :    Args:        WC: 22-components input vector
    :    Returns:     a 29-components feasible direction if the input vector is outside the cone; otherwise, None.
    """
    count = CheckPositivity(WC,dim6)
    if count == 1:
        print(f"Coeffcient vector is already included in cone!" )
        return None
    else:
        FM0, FM1, FM2, FM3, FM4, FM5, FM7, FM8, FM9, FS0, FS1, FS2, FT0, FT1, FT2, FT3, FT4, FT5, FT6, FT7, FT8, FT9 = WC[:-1]
        if dim6:
            cW3 = WC[-1]
            vector = [FM0, FM1, FM2, FM3, FM4, FM5, FM7, FM8, FM9, FS0, FS1, FS2, FT0, FT1, FT2, FT3, FT4, FT5, FT6, FT7, FT8, FT9, -9*cW3**2, 0, 0, 0, 0, 0, 0]
            return Centerdim6 - vector
        else:
            cW3 = 0
            vector = [FM0, FM1, FM2, FM3, FM4, FM5, FM7, FM8, FM9, FS0, FS1, FS2, FT0, FT1, FT2, FT3, FT4, FT5, FT6, FT7, FT8, FT9, -9*cW3**2, 0, 0, 0, 0, 0, 0]
            return Center - vector


def FeasibleBoundary(WC,vec,dim6=False):
    """ Minimize and maximize the step along the given direction 'vec' that remain inside the interior of the convex cone. 
    :    Args:        WC: 22-components input vector
                      vec: 29-components input direction
    :    Returns:     the minimum and maximum step 'mu'        
    """
    c = np.zeros(len(ER)+1)     # x = [a_1,...,a_k, mu], a_i are positive coefficients in a linear combination.
    c[-1] = 1                   # minimiz mu
    if dim6:
        cW3 = WC[-1]
    else:
        cW3 = 0
    FM0, FM1, FM2, FM3, FM4, FM5, FM7, FM8, FM9, FS0, FS1, FS2, FT0, FT1, FT2, FT3, FT4, FT5, FT6, FT7, FT8, FT9 = WC[:-1]
    vector = [FM0, FM1, FM2, FM3, FM4, FM5, FM7, FM8, FM9, FS0, FS1, FS2, FT0, FT1, FT2, FT3, FT4, FT5, FT6, FT7, FT8, FT9, -9*cW3**2, 0, 0, 0, 0, 0, 0] 

    er = np.array(ER).transpose()
    A_eq = np.hstack([er, -vec.reshape(-1,1)])       #ER a - mu d = F
    b_eq = np.array(vector)
    bounds = [(0, None)]*len(ER) + [(None, None)]    # a_i >= 0

    resmin = linprog(c, A_eq = A_eq, b_eq = b_eq, bounds = np.array(bounds), method="highs")
    resmax = linprog(-c, A_eq = A_eq, b_eq = b_eq, bounds = np.array(bounds), method="highs")

    return resmin.x[-1], resmax.x[-1]


def OptimalBound(v,c,dim6=False):
    """ Minimize the linear function v.F subject to the cross-section c.F=1
    :    Args:        v: the vector specifies the linear combination of Wilson coefficients.
                      c: the normal vector to the hyperplane section
    :    Returns:     the minimum value of the linear combination function
    """
    if dim6:
        bound = [(None,None)]*22 + [(None,0)] + [(0,0)]*6 + [(0,None)]*len(ER)
        tempeq = np.array((np.diag(np.array([-1]*22+[1]+[0]*6))).tolist() + ER).transpose().tolist()
    else:
        bound = [(None,None)]*22 +[(0,0)]*7 + [(0,None)]*len(ER)
        tempeq = np.array((np.diag(np.array([-1]*22+[0]*7))).tolist() + ER).transpose().tolist()

    
    obj = v + [0]*len(ER)    # Decision variables: F_i and the positive combination coefficients of the extremal rays 
    c0 = np.concatenate([np.array(c),np.array([0]*len(ER))]).tolist()
    Aeq = [c0] + tempeq
    beq = [1] + [0]*dim
    res = linprog(obj, A_eq = Aeq, b_eq = beq, bounds = bound, method="highs")
    print(res.message)
    return res.fun


==> anc/SMEFTaQGC/README.md <==
# SMEFTaQGC

This package is for analyzing the positivity cone of the anomalous quartic gauge couplings (aQGCs) in the Standard Model Effective Field Theory(SMEFT).

## Table of Contents

- [SMEFTaQGC](#smeftaqgc)
  - [Table of Contents](#table-of-contents)
  - [Background](#background)
  - [Features](#features)
  - [Dependencies](#dependencies)
  - [Usage](#usage)
  - [Author \& Credits](#author--credits)

## Background

Positivity bounds, derived from the axiomatic principles of quantum field theory/the S-matrix, can impose strong constraints on the Wilson coefficients  of EFTs such as the SMEFT. The positivity bounds for the $s^2$ amplitude terms form a convex cone, whose extremal rays correspond to states in the UV theory [arXiv:2005.03047](https://arxiv.org/abs/2005.03047). 

Electroweak boson scattering at the LHC provides a crucial avenue for probing physics beyond the Standard Model, particularly regarding deviations in quartic gauge couplings. This package allows one to characterize the complete set of positivity bounds for the 22 dim-8 anomalous quartic gauge coupling (aQGC) coefficients within the SMEFT. It can be shown that the positivity bounds impose severe constraints, restricting the physically viable parameter space to approximately 0.0313% of the naive total space. We adopt the definitions of the anomalous quartic gauge couplings (aQGCs) as in [arXiv:2411.02483](http://arxiv.org/abs/2411.02483).


## Features

1. Compute the optimal positivity bound for an abitary combination of aQGCs
2. Verify whether a given set of aQGCs satisfy the positivity bounds

## Dependencies
- Python (version $\geq$ 3.10)
- Scipy (version $\geq$ 1.7)
- Numpy

## Usage 
This package consists of two modules: `Cone` and `ConeAnalysis`. The `Cone` module contains the extreme rays of the positivity cone and the "center" ray whose associated hypersurface intersects with each extreme ray. The `ConeAnalysis` module serves as the main interface for analyzing the positivity cone in the SMEFT parameter space and can be instantiated as:

```python
import sys
sys.path.append('/path/to/the/package')
from SMEFTaQGC import ConeAnalysis
import numpy as np
vec = np.array([1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 0])
ConeAnalysis.CheckPositivity(vec,False)
```

Note that, when dimension-6 effects are included, the amplitude vector can be compactly written as
$$
\vec{F}=(F_{M,\mathcal{I}_1}, F_{S0}-\frac{c_{HW}^2+4c_{HB}^2}{8},F_{S1}+\frac{c_{HW}^2}{4}, F_{S2}-\frac{c_{HW}^2-4c_{HB}^2}{8},F_{T,\mathcal{I}_3},-9c_{WWW}^2,0,0,0,0,0,0)
$$
where $\mathcal{I}_1$ and $\mathcal{I}_3$ denote the index sets of the M-type and T-type operators, respectively.

And this module `ConeAnalysis` provides following functions:

- **CheckPositivity(WC,dim6=False)**: Check whether the input vector `WC` lies within the cone.
  - Args:        `WC`: 23-components input vector, corresponding to `[FM0, FM1, FM2, FM3, FM4, FM5, FM7, FM8, FM9, FS0, FS1, FS2, FT0, FT1, FT2, FT3, FT4, FT5, FT6, FT7, FT8, FT9, cWWW]`
                       if dim-6 effects are included, the compoents `FS0`, `FS1`, and `FS2` should be replace by $F_{S0}-\frac{c_{HW}^2+4c_{HB}^2}{8}$, $F_{S1}+\frac{c_{HW}^2}{4}$, and $F_{S2}-\frac{c_{HW}^2-4c_{HB}^2}{8}$, respectively.
               `dim6`: if parameter `dim6` is `False`, dim-6 effects are turned off and you should set `cWWW=0`; if parameter `dim6` is `Ture`, dim-6 effects are included.
  - Returns:     $+1$ if the input vector lies within the cone; otherwise, return $-1$.
  - Algorithm:
  $$
  \begin{array}{ll}
  \min_{w_i} & 0 \\
  \text {such that} & \sum_{i} w_{i} \vec{\tt e}_i=\vec{F},~~~ w_{i} \geq 0 ,
  \end{array}   
  $$

- **FeasibleDirection(WC,dim6=False)**: Find a feasible direction if the input vector lies outside the cone.
  - Args:        `WC`: 23-components input vector, ref `CheckPositivity(WC,dim6=False)`
               `dim6`: if parameter `dim6` is `False`, dim-6 effects are turned off and you should set `cWWW=0`; if parameter `dim6` is `Ture`, dim-6 effects are included.
  - Returns:     a 29-components feasible direction if the input vector is outside the cone; otherwise, None.


- **FeasibleBoundary(WC,vec,dim6=False)**: Minimize and maximize the step along the given direction `vec` that remain inside the interior of the convex cone. 
  - Args:        `WC`: 23-components input vector, ref `CheckPositivity(WC,dim6=False)`
                `vec`: 29-components input direction
               `dim6`: if parameter `dim6` is `False`, dim-6 effects are turned off and you should set `cWWW=0`; if parameter `dim6` is `Ture`, dim-6 effects are included.
  - Returns:     the minimum and maximum steps 
  - Algorithm:
  $$
  \begin{array}{ll}
  \min/\max_{a_i} & \mu \\
  \text {such that} & \sum_{i} a_{i} \vec{\tt e}_{i}-\mu \vec{d}_0=\vec{F},~~~ a_{i} \geq 0.
  \end{array}    
  $$

- **OptimalBound(v,c,dim6=False)**: Minimize the linear function $\vec{v}\cdot \vec{F}$ subject to the cross-section $\vec{c}\cdot \vec{F}=1$.
  -  Args:        `v`: the vector specifies the linear combination of Wilson coefficients. 
                  `c`: the normal vector to the hyperplane section $\vec{c}\cdot \vec{F}=1$.
               `dim6`: if parameter `dim6` is `False`, dim-6 effects are turned off and you should set `cWWW=0`; if parameter `dim6` is `Ture`, dim-6 effects are included.
  -  Returns:     the minimum value of the linear function $\vec{v}\cdot \vec{F}$.
  -  Algorithm:
  $$
    \begin{array}{ll}
    \min/\max_{w_i,\vec{F}} & L(\vec{F})=\vec{v}\cdot \vec{F} \\
    \text {such that} &\vec{c}\cdot \vec{F}=1,\\
                      & \sum_{i} w_{i} \vec{\tt e}_{i}=\vec{F},~~w_{i} \geq 0 ,
    \end{array}
  $$


## Author & Credits

- **Author**: Fu-Ming Chang, Zhuo-Yan Chen, Shuang-Yong Zhou
- **Credits**: ${\tt SMEFTaQGC}$ is open-source and free to modify. We kindly request that any work using this tool, even in a modified form, cites: "Full positivity bounds for anomalous quartic gauge couplings in SMEFT, Fu-Ming Chang, Zhuo-Yan Chen, Shuang-Yong Zhou, [arXiv: 2604.00107](https://arxiv.org/abs/2604.00107)."

==> anc/SMEFTaQGC/__init__.py <==
# keep this file empty to make the folder a package

==> anc/SMEFTaQGC/cone.py <==
import numpy as np
from scipy import sparse
from scipy.optimize import linprog, minimize

# Parameters and Setting
N = 100
dim = 29
ii = np.arange(-N+1,N) # N-1->N
ypoints = xpoints = np.tan(ii*np.pi/(2*N))

def flatonelevel(nested_list):
    return [item for sublist in nested_list for item in sublist]
# Potential Extreme Rays of Primal Cone
e1 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
e2 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 , -2 , 8 , 0, 0, 0, 0, 0, 0, 0, 0, 0]
e3 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 , 8 , 0, 0, 0, 1/2, 0, 0, 0, 0, 0]
e4 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/4), -(1/12), 1, -(1/3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
e5 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/12), 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
e6 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/12, -(1/4), 1, -(1/3), 0, 0, 0, 0, 0, 0, 5/12, 0, 0, 0, 0, 0, 0]
e7 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 4, -4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]
e8 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16 , -4 , 4 , 16 , 0, 0, 0, 1, 0, 0, 0, 0, 0]
e9 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
e10 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]
e11 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]
e12 = [0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]


e13 = [[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 1, x**2, 0, 0, 0, 0, -x] for x in xpoints] + \
    [[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]]

e14 = [[-4, -16, 0, 0, 0, 0, 0, 0, -32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/2), -(3/2), x, x**2, 0] for x in xpoints] + \
    [[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]]

e15 = [[-4, -16, -((16*x**2)/3), -((64*x**2)/3), (64*x)/3, -((256*x)/3), 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(3/2), -(1/2), -x, -x**2, 0] for x in xpoints] + \
    [[0, 0, -(16/3), -(64/3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0]]

e16 = [[0, 0, 0, 0, -16*x, 0, 0, 0, 0, 0, -2*x**2, 4*x**2, 0, 0, 0, 0, 0, 0, 4 , 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] for x in xpoints] + \
    [[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

e17 = [[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/2), 0, 1, 4*x, 0, -2*x, 0, -2*x**2, 4*x**2, 0, 0, 0, 0, 0, 0, 0] for x in xpoints] + \
    [[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 4, 0, 0, 0, 0, 0, 0, 0]]

e18 = [[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/4), 0, 0, 1, 4*x, -x, 0, 0, -x**2, 4*x**2, -(1/2), -(x/2), 0, 0, 0, 0, 0] for x in xpoints] + \
    [[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 4, 0, 0, 0, 0, 0, 0, 0]]


e19 = flatonelevel([[[2*y, 0, 4*x*y, 0, 0, 0, 0, 0, 0, 0, 2*y**2, 0, 1/2, 0, 0, 0, 0, 2*x, 0, 0, 2*x**2, 0, 0, 0, 0, 0, 0, 0, 0] for y in ypoints ] for x in xpoints]) + \
    [[0, 0, 4*x, 0, 0, 0, 0, 0, 0, 0, 2*x**2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0] for x in xpoints] + \
        [[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

e20 = flatonelevel([[[0, -8*y, 0, 0, 0, 0, -64*y, -64*y*x, 0, 2*y**2, -4*y**2, 2*y**2, 0, 0, 0, 0, -16*x**2, 0, 0, 16*x**2, 0, 0, 1, x**2, 0, 0, 0, 0, x] for y in ypoints] for x in xpoints]) + \
    [[0, 0, 0, 0, 0, 0, 0, -64*x, 0, 2*x**2, -4*x**2, 2*x**2, 0, 0, 0, 0, -16, 0, 0, 16, 0, 0, 0, 1, 0, 0, 0, 0, 0] for x in xpoints] + \
        [[0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -4, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]

ER = [e1,e2,e3,e4,e5,e6,e7,e8,e9,e10,e11,e12] + e13 + e14 + e15 + e16 + e17 + e18 + e19 + e20




n = len(ER)
A1 = -sparse.eye(n, format="csr")        # -I
A2 = sparse.csr_matrix(np.ones((1, n)))  # [1 1 ... 1]
A = sparse.vstack([A1, A2])

Er = np.array(ER) / np.sqrt((np.array(ER)**2).sum(axis=1))[:,np.newaxis]
c1 = [0]*len(ER) + [-1]
Aub = A.T
bub = [0]*(len(ER))
Aeq = [[1]*len(ER)+[0]] + np.array( [ row[22:29] for row in Er] + [[0]*7]).transpose().tolist()
beq = [1,0,0,0,0,0,0,0]
bound = [(0,None)]*(len(ER)+1)
sol = linprog(c1, A_ub = Aub, b_ub = bub, A_eq = Aeq, b_eq = beq, bounds=bound, method = 'highs-ipm', options = {'presolve': True})

 
Center = np.array(((sol.x)[:-1])@Er)
Centerdim6 = np.array([-1.84783469e-04, -7.39133878e-04, -1.13177571e-03, -4.52710283e-03,
       -3.31738082e-15,  1.32692760e-14, -4.60785923e-19,  1.68918698e-15,
       -5.31816719e-04,  1.05970302e-02,  7.46427214e-02,  1.09783194e-02,
       -1.72095363e-02, -1.59960294e-04,  6.91808650e-04,  1.80352974e-01,
       -2.90637650e-02, -8.99523457e-03,  4.08535549e-04,  6.50464619e-02,
        4.49259730e-02,  2.03676649e-01, -8.54393721e-02,  2.68882139e-17,
        4.11088085e-21, -1.29145641e-20,  1.28212995e-20, -1.35525272e-19,
       -7.86046575e-19])
 
